Regularised non-uniform segments and efficient no-slip elastohydrodynamics

The elastohydrodynamics of slender bodies in a viscous fluid have long been the source of theoretical investigation, being pertinent to the microscale world of ciliates and flagellates as well as to biological and engineered active matter more generally. Though recent works have overcome the severe numerical stiffness typically associated with slender elastohydrodynamics, employing both local and non-local couplings to the surrounding fluid, there is no framework of comparable efficiency that rigorously justifies its hydrodynamic accuracy. In this study, we combine developments in filament elastohydrodynamics with a recent slender-body theory, affording algebraic asymptotic accuracy to the commonly imposed no-slip condition on the surface of a slender filament of potentially non-uniform cross-sectional radius. Further, we do this whilst retaining the remarkable practical efficiency of contemporary elastohydrodynamic approaches, having drawn inspiration from the method of regularised Stokeslet segments to yield an efficient and flexible slender-body theory of regularised non-uniform segments.

==> figs/convergence/main.m <==
close all

load('heatmap.mat')


figure
lN = log10(Nm(1,:));
lEp = log10(epm(:,1));
imagesc(lN,lEp,Es)
% surf(Nm,epm,Es)
set(gca,'YDir','normal')
view(0,90)
c = colorbar;
colormap(viridis)
cmax = 0.06;
caxis([0,cmax])
axis tight

set(gca,'FontSize',18)
xlabel('$\log_{10}N$','Interpreter','latex')
ylabel('$\log_{10}\epsilon$','Interpreter','latex')
c.TickLabelInterpreter = 'latex';
c.Ruler.Exponent = -2;

hold on
m = Es > cmax;
lNs = log10(Nm);
lEps = log10(epm);
scatter(lNs(m),lEps(m),100,'x','MarkerEdgeColor','black','LineWidth',1)
ylims = ylim;
xlims = xlim;

Ns = Nm(1,:);
Ns(end) = Ns(end) + 1000;
plot(log10(Ns),log10(1./sqrt(Ns)),'black','LineWidth',2,'LineStyle','--')
xlim(xlims)
ylim(ylims)

c.Label.Interpreter = 'latex';
c.Label.String = 'max$_{s^\prime}\vert\mathbf{u} - \mathbf{u}_b\vert_\infty$';

exportgraphics(gcf,'heatmap.eps','ContentType', 'vector')


==> figs/eta/main.m <==
dpi = '-r400';
close all
etas = {@(s) sqrt(1-s.^2)...
		@(s) sqrt(1-s.^2).*(1-0.1*cos(2*pi*s))...
		@(s) sqrt(1-s.^2).*(1.1+sin(9*pi*s))};
neta = length(etas);
alphabet='abcdefghijklmnop';
ses = linspace(-1,1,501);
for i = 1 : neta
	% subplot(1,neta,i)
	figure
	hold on
	m = max(etas{i}(linspace(-1,1,1e5+1)));
	etas{i} = @(s) etas{i}(s) / m;
	plot(ses,etas{i}(ses),'black','LineWidth',2)
	plot(ses,-etas{i}(ses),'black','LineWidth',2)
	axis off
	text(-1,1,['(',alphabet(i),')'],'FontSize',48)

	% print(['shapes',num2str(i),'.eps'],'-depsc',dpi)
	exportgraphics(gcf,['shapes',num2str(i),'.eps'],'ContentType', 'vector')
	
end


==> figs/leak_test/main.m <==
close all

RNS_col = 0.2*[1,1,1];
RSS_col = 0.7*[1,1,1];
figure
set(gcf,'Position',[193         329        1302         619])
tiledlayout(2,3)%,'Padding','compact','TileSpacing','compact')

nexttile()
hold on
load('force_comparison_a.mat')
sprime = linspace(-1,1,N+1);
plot(sprime,f_RNS(2:2:end),'LineWidth',1.5,'LineStyle','-','Color',RNS_col)
plot(sprime,f_RSS(2:2:end),'LineWidth',1.5,'LineStyle','-','Color',RSS_col)
legend({'RNS','RSS'})
% xlabel('$s^{\prime}$','interpreter','latex')
ylabel('$\mathbf{f}\cdot\mathbf{e}_y$','interpreter','latex')
set(gca,'FontSize',20)
xlim([-1.1,1.1])
ylim([-0.027707,0.4])
box on

nexttile()
hold on
load('force_comparison_b.mat')
sprime = linspace(-1,1,N+1);
plot(sprime,f_RNS(2:2:end),'LineWidth',1.5,'LineStyle','-','Color',RNS_col)
plot(sprime,f_RSS(2:2:end),'LineWidth',1.5,'LineStyle','-','Color',RSS_col)
legend({'RNS','RSS'})
% xlabel('$s^{\prime}$','interpreter','latex')
% ylabel('$\mathbf{f}\cdot\mathbf{e}_y$','interpreter','latex')
set(gca,'FontSize',20)
xlim([-1.1,1.1])
ylim([-0.027707,0.4])
box on

nexttile()
hold on
load('force_comparison_c.mat')
sprime = linspace(-1,1,N+1);
% These have not yet been rescaled by 2.
plot(sprime,f_RNS(2:2:end)/2,'LineWidth',1.5,'LineStyle','-','Color',RNS_col)
plot(sprime,f_RSS(2:2:end)/2,'LineWidth',1.5,'LineStyle','-','Color',RSS_col)
legend({'RNS','RSS'})
% xlabel('$s^{\prime}$','interpreter','latex')
% ylabel('$\mathbf{f}\cdot\mathbf{e}_y$','interpreter','latex')
set(gca,'FontSize',20)
xlim([-1.1,1.1])
ylim([-0.027707,0.4])
box on


nexttile()
hold on
load('velocity_comparison_a.mat')
M = length(V_RNS)/2;
Vels = repmat(vel,M,1);
d_RNS = V_RNS - Vels; E_RNS = max(abs(d_RNS(1:2:end)),abs(d_RNS(2:2:end)));
d_RSS = V_RSS - Vels; E_RSS = max(abs(d_RSS(1:2:end)),abs(d_RSS(2:2:end)));
sprime = linspace(-1,1,M);
plot(sprime,E_RNS,'LineWidth',1.5,'LineStyle','-','Color',RNS_col)
plot(sprime,E_RSS,'LineWidth',1.5,'LineStyle','-','Color',RSS_col)
legend({'RNS','RSS'})
xlabel('$s^{\prime}$','interpreter','latex')
ylabel('$\vert\mathbf{u} - \mathbf{u}_b\vert_\infty$','interpreter','latex')
set(gca,'FontSize',20)
xlim([-1.1,1.1])
ylim([-0.001,0.1])
box on

nexttile()
hold on
load('velocity_comparison_b.mat')
M = length(V_RNS)/2;
Vels = repmat(vel,M,1);
d_RNS = V_RNS - Vels; E_RNS = max(abs(d_RNS(1:2:end)),abs(d_RNS(2:2:end)));
d_RSS = V_RSS - Vels; E_RSS = max(abs(d_RSS(1:2:end)),abs(d_RSS(2:2:end)));
sprime = linspace(-1,1,M);
plot(sprime,E_RNS,'LineWidth',1.5,'LineStyle','-','Color',RNS_col)
plot(sprime,E_RSS,'LineWidth',1.5,'LineStyle','-','Color',RSS_col)
legend({'RNS','RSS'})
xlabel('$s^{\prime}$','interpreter','latex')
% ylabel('$\vert\mathbf{u} - \mathbf{u}_b\vert_\infty$','interpreter','latex')
set(gca,'FontSize',20)
xlim([-1.1,1.1])
ylim([-0.001,0.1])
box on

nexttile()
hold on
load('velocity_comparison_c.mat')
M = length(V_RNS)/2;
Vels = repmat(vel,M,1);
d_RNS = V_RNS - Vels; E_RNS = max(abs(d_RNS(1:2:end)),abs(d_RNS(2:2:end)));
d_RSS = V_RSS - Vels; E_RSS = max(abs(d_RSS(1:2:end)),abs(d_RSS(2:2:end)));
sprime = linspace(-1,1,M);
plot(sprime,E_RNS,'LineWidth',1.5,'LineStyle','-','Color',RNS_col)
plot(sprime,E_RSS,'LineWidth',1.5,'LineStyle','-','Color',RSS_col)
legend({'RNS','RSS'})
xlabel('$s^{\prime}$','interpreter','latex')
% ylabel('$\vert\mathbf{u} - \mathbf{u}_b\vert_\infty$','interpreter','latex')
set(gca,'FontSize',20)
xlim([-1.1,1.1])
ylim([-0.001,0.1])
box on


exportgraphics(gcf,'leak_test.eps','ContentType', 'vector')


==> figs/relax/main.m <==
inds = [1,151,301,451,601,1001];
inds = fliplr(inds);

cc = linspace(1,0.2,length(inds)+1)' .* [1,1,1];

close all
figure
set(gcf,'Position',[94   724   990   225])
tiledlayout(1,4)

nexttile([1,3])
load('relax_RNS.mat')
mx = mean(x(:,1)); my = mean(y(:,1));
hold on
for i = 1 : length(inds)
    plot((x(:,inds(i)) - mx)/2,(y(:,inds(i)) - my)/2,'LineWidth',1.5,'Color',cc(i+1,:))
end
axis equal
xlim([-1.1,1.1]/2)
ylim([-0.23,0.29]/2)

view(0,90)
xlabel('$x\, (L)$')
ylabel('$y\, (L)$')
set(gca,'XTick',[-0.4,-0.2,0,0.2,0.4],'YTick',[-0.1,0,0.1],'FontSize',16)
box on

nexttile()
xP = x; yP = y;
comP = [mean(x)',mean(y)'];
dcomP = comP - comP(1,:);
ncomRNS = sqrt(sum(dcomP.^2,2));

load('relax_RSS')
% Because of differing nondims, need to multiply all lengths in RSS by 2.
xW = 2*x; yW = 2*y;
comW = [mean(xW)',mean(yW)'];
dcomW = comW - comW(1,:);
ncomRSS = sqrt(sum(dcomW.^2,2));

RNS_col = 0.2*[1,1,1];
RSS_col = 0.7*[1,1,1];
ts = linspace(0,100,size(xP,2));
hold on
% Divide plotted values by 2 to be in terms of L, not L/2.
plot(ts,ncomRNS/2,'-','LineWidth',1.5,'Color',RNS_col)
plot(ts,ncomRSS/2,'-','LineWidth',1.5,'Color',RSS_col)
set(gca,'FontSize',16)
ax = gca;
ax.YRuler.Exponent = -3;
ax.YAxisLocation = 'right';
ylabel('Error ($L$)')
xlabel('Time (s)')
box on
legend({'RNS','RSS'},'Location','northwest')
% annotation(gcf,'textbox',...
%     [0.804479367773414,0.346666666666667,0.102839582303024,0.088571428571431],...
%     'String',{'Proposed'},...
%     'LineStyle','none',...
%     'Interpreter','latex',...
%     'FontSize',16);
% annotation(gcf,'textbox',...
%     [0.746582202628496,0.783174602493413,0.204304876516692,0.069523810205006],...
%     'String',{'Walker et al. (2019)'},...
%     'LineStyle','none',...
%     'Interpreter','latex',...
%     'FontSize',16);


exportgraphics(gcf,'relax.eps','ContentType', 'vector')

==> figs/relax_all/main.m <==
inds = [1,151,301,451,601,1001];

RNS_col = 0.2*[1,1,1];
RSS_col = 0.7*[1,1,1];
RFT_col = 0.5*[1,1,1];

close all
figure1 = figure;
set(gcf,'Position',[116,637,1323,285])

axes1 = axes('Parent',figure1,...
    'Position',[0.152365373220099 0.172932330827068 0.331323667481765 0.744360884626921]);
hold(axes1,'on');

% subplot(1,4,[1,2])
load('relax_RNS.mat')
xRNS = x; yRNS = y;
mxRNS = mean(xRNS(:,1)); myRNS = mean(yRNS(:,1));
xRNS = xRNS - mxRNS; yRNS = yRNS - myRNS;

load('relax_RSS.mat')
% Multiply by 2 in space to unify non-dim.
xRSS = 2*x; yRSS = 2*y;
mxRSS = mean(xRSS(:,1)); myRSS = mean(yRSS(:,1));
xRSS = xRSS - mxRSS; yRSS = yRSS - myRSS;

load('relax_RFT.mat')
% Multiply by 2 in space to unify non-dim.
xRFT = 2*x; yRFT = 2*y;
mxRFT = mean(xRFT(:,1)); myRFT = mean(yRFT(:,1));
xRFT = xRFT - mxRFT; yRFT = yRFT - myRFT;

hold on
% Plot initial configurations.
plot(xRNS(21:end,1)/2,yRNS(21:end,1)/2,'LineWidth',1,'Color',0*[1,1,1],'Parent',axes1,'LineStyle',':')
% Plot configurations at a given equal time.
ind = 300;
hRNS = plot(xRNS(21:end,ind)/2,yRNS(21:end,ind)/2,'LineWidth',1.5,'LineStyle','-','Parent',axes1,'Color',RNS_col);
hRSS = plot(xRSS(21:end,ind)/2,yRSS(21:end,ind)/2,'LineWidth',1.5,'LineStyle','-','Parent',axes1,'Color',RSS_col);
hRFT = plot(xRFT(21:end,ind)/2,yRFT(21:end,ind)/2,'LineWidth',1.5,'LineStyle','--','Parent',axes1,'Color',RFT_col);


xlim([0,1]/2)
ylim([-0.15,0.265]/2)
axis equal
legend([hRNS,hRSS,hRFT],{'RNS','RSS','RFT'},'location','southeast')

xlabel('$x\, (L)$')
ylabel('$y\, (L)$')
set(axes1,'DataAspectRatio',[1 1 1],'FontSize',20,'PlotBoxAspectRatio',...
    [2.21384455787687 1 4.81927710843373]);
legend1 = legend(axes1,'show');
set(legend1,'Location','southeast');
box on

subplot1 = subplot(1,4,3,'Parent',figure1);
hold(subplot1,'on');
thetaRNS = unwrap(atan2(diff(yRNS),diff(xRNS))); curvRNS = diff(thetaRNS) / (2/N); curvRNS = curvRNS * 2;
thetaRSS = unwrap(atan2(diff(yRSS),diff(xRSS))); curvRSS = diff(thetaRSS) / (2/N); curvRSS = curvRSS * 2;
thetaRFT = unwrap(atan2(diff(yRFT),diff(xRFT))); curvRFT = diff(thetaRFT) / (2/N); curvRFT = curvRFT * 2;
plot(ts,max(curvRNS),'LineWidth',1.5,'LineStyle','-','Color',RNS_col)
plot(ts,max(curvRSS),'LineWidth',1.5,'LineStyle','-','Color',RSS_col)
plot(ts,max(curvRFT),'LineWidth',1.5,'LineStyle','--','Color',RFT_col)
legend({'RNS','RSS','RFT'},'location','best')
xlabel('Time (s)')
ylabel('max $\theta_s$ ($L^{-1}$)')
set(gca,'FontSize',20)
ax = gca;
ax.YAxisLocation = 'left';
box on

subplot(1,4,4)
hold on
% Plot pairwise errors over time.
ts = linspace(0,100,size(xRNS,2));
RNS_v_RSS = sqrt(trapz((xRNS - xRSS).^2 + (yRNS - yRSS).^2) / N);
RSS_v_RFT = sqrt(trapz((xRSS - xRFT).^2 + (yRSS - yRFT).^2) / N);
RFT_v_RNS = sqrt(trapz((xRFT - xRNS).^2 + (yRFT - yRNS).^2) / N);
ax = gca;
ax.ColorOrderIndex=2;
plot(ts,RNS_v_RSS/2,'LineWidth',1.5,'LineStyle','-','Color',RSS_col)
plot(ts,RFT_v_RNS/2,'LineWidth',1.5,'LineStyle','--','Color',RFT_col)
legend({'RSS','RFT'},'location','southeast')

xlabel('Time (s)')
ylabel('$D$ ($L$)')
set(gca,'FontSize',20)
ax.YRuler.Exponent = -2;
ax.YAxisLocation = 'left';
box on

exportgraphics(gcf,'relax_all.eps','ContentType', 'vector')

==> figs/setup/avoidNAN.m <==
function r = avoidNAN(x,y)
	if any(isnan(x))
		r = cross(y,[1;0;0]);
		r = r / norm(r);
        if any(isnan(r))
            r = cross(y,[0;0;-1]);
            r = r / norm(r);
        end
	else
		r = x;
	end
end

==> figs/setup/main.m <==
epsilon = 0.09;
eta = @(s) sqrt(1-s.^2).*(1-0.1*cos(2*pi*s));
m = max(eta(linspace(-1,1,1e5)));
% Redefine eta so that it has max 1.
eta = @(s) eta(s) / m;
% Effective eccentricity.
e = sqrt(1 - epsilon^2);

x = @(t) t; dx = @(t) 1 + 0*t;
y = @(t) 0.3*cos(pi*t-0.2); dy = @(t) -0.3*pi*sin(pi*t-0.2);
z = @(t) 0*t; dz = @(t) 0*t;
ts = linspace(0,2,1000);

et = @(t) [dx(t);dy(t);dz(t)]; et = @(t) et(t) / norm(et(t));

% Define en.
dt = 1e-3;
en = @(t) (et(t+dt) - et(t-dt))/dt; en = @(t) en(t) / norm(en(t));
% % Correct for undefined en here: 
en = @(t) avoidNAN(en(t),et(t));

% en = @(t) [-dy(t);dx(t);0]; en = @(t) en(t) / norm(en(t));

xs = x(ts); ys = y(ts); zs = z(ts);
arcs = [0,cumsum(sqrt(diff(xs).^2 + diff(ys).^2 + diff(zs).^2))];
x = @(t) 2*x(t) / arcs(end); y = @(t) 2*y(t) / arcs(end); z = @(t) 2*z(t) / arcs(end);
% These are now redefined to give arclength 2.
xs = x(ts); ys = y(ts); zs = z(ts);
new_arcs = [0,cumsum(sqrt(diff(xs).^2 + diff(ys).^2 + diff(zs).^2))];
arc_to_param = @(s) interp1(new_arcs,ts,s+1,'linear','extrap');
xi = @(s) [x(arc_to_param(s));y(arc_to_param(s));z(arc_to_param(s))];
et = @(s) et(arc_to_param(s)); en = @(s) en(arc_to_param(s));

phi = -pi/6;
Rot = @(s) rotationVectorToMatrix(phi*et(s)); % To investigate phi indep.
R = @(s) Rot(s) * en(s);

% We'll remove the points that are inside the body.
h=1e-3;
s = linspace(-1+h,1-h,1000);
ens = cell2mat(arrayfun(R,s,'UniformOutput',false));
X_top =@(s) xi(s) + epsilon * eta(s) .* ens;
X_bot =@(s) xi(s) - epsilon * eta(s) .* ens;
X_comp = [X_top(s),X_bot(s)];

dX_top = (X_top(s+h) - X_top(s-h))/(2*h);
N_top = [-dX_top(2,:);dX_top(1,:);dX_top(3,:)];
dX_bot = (X_top(s+h) - X_top(s-h))/(2*h);
N_bot = [-dX_bot(2,:);-dX_bot(1,:);dX_bot(3,:)];
N_comp = [N_top, N_bot];

X_top = X_top(s) + [0;0;1]*s*5;
X_bot = X_bot(s) + [0;0;1]*s*5;
xis = xi(s) + [0;0;1]*s*5;

temp = X_bot;
X_bot(:,278:777) = X_top(:,278:777);
X_top(:,278:777) = temp(:,278:777);

close all
figure
hold on
plot3(xis(1,:),xis(2,:),xis(3,:),'black','LineWidth',1,'LineStyle',':')
plot3(X_top(1,:),X_top(2,:),X_top(3,:),'black','LineWidth',2,'LineStyle','-')
plot3(X_bot(1,:),X_bot(2,:),X_bot(3,:),'black','LineWidth',2,'LineStyle','-')
axis equal
set(gca,'DataAspectRatio',[0.5,0.5,10])
set(gca,'PlotBoxAspectRatio',[2,1,1])
set(gcf,'Position',[560   528   878   420])
axis off
% xlim([-0.052587,8])
% ylim([-2.811,0.45187])

ts = linspace(0,2*pi,100);
ind = 520;
R1 = rotationVectorToMatrix(pi/2*en(s(ind)));
R2 = rotationVectorToMatrix(phi*et(s(ind)));
c = xis(:,ind) + cos(phi)*R2*R1*epsilon*(cos(ts).*[0;1;0] + sin(ts).*[0;0;1]);
plot3(c(1,:),c(2,:),c(3,:),'black','LineWidth',2);
cind = 75;
plot3([xis(1,ind);c(1,cind)],[xis(2,ind);c(2,cind)],[xis(3,ind);c(3,cind)],'black','LineWidth',2)
lx = 0.79693; ly = -0.33509; mx = 1.1726; my = -0.14726;
h=patch([lx;mx;mx;lx],[my;my;ly;ly],NaN,'LineStyle','--','LineWidth',2);
cind2 = 1;
plot3([xis(1,ind);c(1,cind2)],[xis(2,ind);c(2,cind2)],[xis(3,ind);c(3,cind2)],'black','LineWidth',2,'LineStyle','--')
ts = ts(cind:end);
c2 = xis(:,ind) + 0.5*cos(phi)*R2*R1*epsilon*(cos(ts).*[0;1;0] + sin(ts).*[0;0;1]);
plot3(c2(1,:),c2(2,:),c2(3,:),'black','LineWidth',2);
scatter3(c(1,1),c(2,1),c(3,1),100,'filled','MarkerFaceColor','black')
scatter3(xis(1,ind),xis(2,ind),xis(3,ind),100,'filled','MarkerFaceColor','black')
t1 = text(-0.0688625332322189,0.163921833459726,-5,'$s=0$','FontSize',24);
t2 = text(1.58875701671477,0.129490566843617,-5,'$s=L$','FontSize',24);
inds = 1:27:1000; inds = inds(1:end-1); inds = inds + 6;
plot3(xis(1,inds),xis(2,inds),xis(3,inds),'Color',0.7*[1,1,1])
inds(20) = [];
scatter3(xis(1,inds([1:21,24:end])),xis(2,inds([1:21,24:end])),xis(3,inds([1:21,24:end])),30,'filled','MarkerFaceColor',0.7*[1,1,1])
plot3(xis(1,inds(22:23)),xis(2,inds(22:23)),xis(3,inds(22:23)),'Color','black','LineWidth',2)
plot3([xis(1,inds(22)),xis(1,inds(22))+0.05],[xis(2,inds(22)),xis(2,inds(22))],[xis(3,inds(22)),xis(3,inds(22))],'Color','black','LineWidth',2)
scatter3(xis(1,inds(22:23)),xis(2,inds(22:23)),xis(3,inds(22:23)),100,'filled','MarkerFaceColor','black')

ts = linspace(0,pi/4,100);
c2 = xis(:,inds(22)) + 0.045*(cos(ts).*[1;0;0] + sin(ts).*[0;1;0]);
plot3(c2(1,1:64),c2(2,1:64),c2(3,1:64),'black','LineWidth',2);

quiver(0.1,-0.4+0.05,0.15,0,0,'black','MaxHeadSize',10,'LineWidth',2)
quiver(0.1,-0.4+0.05,0,0.15,0,'black','MaxHeadSize',10,'LineWidth',2)
text(0.208212554104792,-0.431971890985507+0.05,0,'$\mathbf{e}_x$','FontSize',24)
text(0.023759336880715,-0.237681168842811+0.05,0,'$\mathbf{e}_y$','FontSize',24)

% print('setup.eps','-depsc')
exportgraphics(gcf,'setup.eps','ContentType', 'vector')


xlim([lx,mx])
ylim([ly,my])
text(0.880070427398156,-0.16599511086196,0.040927000343814,'$\mathbf{x}^S(s,\phi)$','FontSize',24)
text(0.837490983835415,-0.218700830271859,0.224999994039536,'$\eta(s)$','FontSize',24)
text(0.888189,-0.235600168993387,0.224999994039536,'$\phi$','FontSize',24)
text(0.85285874283615,-0.264830881704629,0.224999994039521,'{\boldmath${x}$}$(s)$','FontSize',24)
text(1.026498398236591,-0.228395584129317,0.224999994039536,'{\boldmath${x}$}$_i$','FontSize',24)
text(1.062381645848641,-0.178711087435709,0.224999994039536,'{\boldmath${x}$}$_{i+1}$','FontSize',24)
text(1.063485745775165,-0.208521785451874,0.224999994039536,'$\theta_i$','FontSize',24)
% print('setup_zoomed.eps','-depsc')
exportgraphics(gcf,'setup_zoomed.eps','ContentType', 'vector')


close all
figure
hold on
N = 6;
s = linspace(0,1,N);
mids = (s(1:end-1) + s(2:end))/2;
plot(s,0*s,'Color',0*[1,1,1],'LineWidth',2)
scatter(s,0*s,100,'filled','MarkerFaceColor','black')
text(s(1)-0.018433179723502,-0.05-0.099270072992701,0,'$s_1$','FontSize',18)
text(mids(1)-0.018433179723502,-0.05-0.099270072992701,0,'$s_L^{\star}$','FontSize',18)
text(mids(end)-0.018433179723502,-0.05-0.099270072992701,0,'$s_R^{\star}$','FontSize',18)
text(s(end)-0.018433179723502,-0.05-0.099270072992701,0,'$s_{N+1}$','FontSize',18)
text(s(4)-0.018433179723502,-0.05-0.099270072992701,0,'$s_i$','FontSize',18)
text(s(3)-0.018433179723502,-0.05-0.099270072992701,0,'$s_{i-1}$','FontSize',18)
text(s(4)-0.018433179723502,0.25-0.099270072992701,0,'$\mathbf{f}_i$','FontSize',18)
text(s(1)-0.018433179723502,0.25-0.099270072992701,0,'$\mathbf{f}_1$','FontSize',18)
text(s(end)-0.018433179723502,0.25-0.099270072992701,0,'$\mathbf{f}_{N+1}$','FontSize',18)
annotation(gcf,'arrow',[0.592857142857143 0.666071428571429],[0.539476190476191 0.540476190476191]);
annotation(gcf,'arrow',[0.12857 0.20179],[0.539476190476191 0.540476190476191]);
annotation(gcf,'arrow',[0.592857142857142 0.521428571428571],[0.539476190476191 0.540476190476191]);
annotation(gcf,'arrow',[0.90714 0.83571],[0.539476190476191 0.540476190476191]);

% annotation(gcf,'arrow',[0.598214285714286 0.451785714285711],[0.416666666666667 0.416666666666669],'HeadStyle','none');
% annotation(gcf,'arrow',[0.451785714285711 0.451785714285711],[0.43571 0.39762],'HeadStyle','none');
% annotation(gcf,'arrow',[0.598214285714286 0.598214285714286],[0.43571 0.39762],'HeadStyle','none');
% text((s(3)+s(4))/2-0.018433179723502,-0.32445,0,'$\Delta s$','FontSize',18)


for i = 1 : length(mids)
	plot([mids(i),mids(i)],0.1*[1,-1],'LineWidth',1.5,'Color',0.7*[1,1,1])
end
xlim([0,1])
ylim([-1,1])

axis off
set(gca,'FontSize',24)

% print('setup_force_disc.eps','-depsc')
exportgraphics(gcf,'setup_force_disc.eps','ContentType', 'vector')


